On the Impact of Player Capability on Congestion Games

We study the impact of player capability on social welfare in congestion games. We introduce a new game, the Distance-bounded Network Congestion game (DNC), as the basis of our study. DNC is a symmetric network congestion game with a bound on the number of edges each player can use. We show that DNC is PLS-complete in contrast to standard symmetric network congestion games which are in P. To model different player capabilities, we propose using programs in a Domain-Specific Language (DSL) to compactly represent player strategies. We define a player's capability as the maximum size of the programs they can use. We introduce two variants of DNC with accompanying DSLs representing the strategy spaces. We propose four capability preference properties to characterize the impact of player capability on social welfare at equilibrium. We then establish necessary and sufficient conditions for the four properties in the context of our DNC variants. Finally, we study a specific game where we derive exact expressions of the social welfare in terms of the capability bound. This provides examples where the social welfare at equilibrium increases, stays the same, or decreases as players become more capable.

==> gen_txt.sh <==
#!/bin/bash -e

pandoc -f latex -t plain --wrap none --biblio=refs.bib --citeproc \
    <( \
    cat defs.tex;
    echo "\\renewcommand{\\P}{P}";
    echo "\\renewcommand{\\cref}[1]{ref\\{#1\\}}";
    echo "\\newcommand{\\PLS}{PLS}";
    echo "\\newcommand{\\NP}{NP}";
    grep -v '{abstract}' abstract.tex | grep -v keywords;
    # not sure why dbncgBestHardCaption fails
    cat allcontent.tex appendix.tex
)



==> worst-pne-via-3part/3part.cpp <==
#include <cassert>
#include <cstdint>
#include <cstdio>
#include <span>
#include <vector>

class ThreePartition {
    //! candidate triples whose sum is T, represented as masks
    std::vector<std::uint64_t> m_triples;

    //! index into m_triples
    std::vector<int> m_solution;

    bool dfs(uint64_t remain_mask, int end) {
        if (!remain_mask) {
            return true;
        }
        if (!end) {
            return false;
        }
        for (int i = end - 1; i >= 0; --i) {
            uint64_t t = m_triples[i];
            if ((remain_mask & t) == t) {
                if (dfs(remain_mask ^ t, i)) {
                    m_solution.push_back(i);
                    return true;
                }
            }
        }
        return false;
    }

   public:
    void solve(std::span<const int> arr) {
        assert(arr.size() < 64);
        assert(arr.size() % 3 == 0);
        int nr_triple = arr.size() / 3;
        int sum = 0;
        for (int i : arr) {
            sum += i;
        }
        assert(sum % nr_triple == 0);
        m_triples.clear();
        int triple_sum = sum / nr_triple;
        for (size_t i = 0; i < arr.size(); ++i) {
            for (size_t j = i + 1; j < arr.size(); ++j) {
                for (size_t k = j + 1; k < arr.size(); ++k) {
                    if (arr[i] + arr[j] + arr[k] == triple_sum) {
                        m_triples.push_back((1ull << i) | (1ull << j) |
                                            (1ull << k));
                    }
                }
            }
        }

        printf("triple sum: %d\n", triple_sum);
        printf("candidate triples: %zu\n", m_triples.size());
        m_solution.clear();
        if (dfs((1ull << arr.size()) - 1, m_triples.size())) {
            printf("solution found: \n");
            for (auto si : m_solution) {
                auto mask = m_triples[si];
                for (size_t i = 0; i < arr.size(); ++i) {
                    if ((mask >> i) & 1) {
                        printf("%03zd(%-4d) ", i, arr[i]);
                    }
                }
                printf("\n");
            }
        } else {
            printf("no solution found\n");
        }
    }
};

int main() {
    int m;
    scanf("%d", &m);
    std::vector<int> a;
    for (int i = 0; i < m * 3; ++i) {
        scanf("%d", &a.emplace_back());
    }
    ThreePartition{}.solve(a);
}


==> worst-pne-via-3part/test.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

import scipy.linalg
import numpy as np

def chk(a, m):
    assert a.shape == (m * 2, m * 3 + 1)
    assert np.all((r := a[:, :-1].sum(axis=0)) == 2), (
        r, np.argwhere(r != 2))
    assert np.all(a[:, :-1].sum(axis=1) == 3)
    assert np.all(a[:, -1] == 1)
    assert np.all(np.logical_or(a == 0, a == 1))

def lstsq(a, b):
    return np.linalg.lstsq(a, b, rcond=None)[0]

def run(a, m, preprocess=True):
    if preprocess:
        a = np.array(a, dtype=np.float64)
        a = np.concatenate([a, np.ones_like(a[:, :1])], axis=1)
    chk(a, m)
    print('rank:', np.linalg.matrix_rank(a))
    pl, u = scipy.linalg.lu(a, permute_l=True)
    uint = u.astype(np.int32)
    assert np.allclose(u, uint)
    print(uint)

    if m == 3:
        x = lstsq(a.T, [0, 0, 0, 1, 0, 0, 0, 1, 1, 1])
        print(x)
        print(a.T @ x)
    if m == 4:
        x = lstsq(a.T, [0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1])
        print(x)
        print(a.T @ x)
    if False and m == 3:
        z = np.zeros((4, 10), dtype=u.dtype)
        for i in range(4):
            z[i, 6 + i] = 1
        t = np.zeros(10, dtype=u.dtype)
        t[-4:] = [
            130,
            183,
            205,
            -512,
        ]
        uz = np.concatenate([u, z], axis=0)
        print(np.linalg.solve(uz, t))
    print('=========')
    return uint

def iter_choice(n, r):
    if r > n:
        return
    if r == n:
        yield list(range(n))
        return
    if r == 1:
        for i in range(n):
            yield [i]
        return
    yield from iter_choice(n - 1, r)
    for i in iter_choice(n - 1, r - 1):
            yield i + [n - 1]

def big():
    m = 10
    edge_list = {
        15: [19, 4, 29], 16: [19, 20, 18], 17: [20, 21, 22],
        18: [22, 23, 26], 19: [26, 27, 29],
        14: [1, 3, 4], 5: [0, 1, 2], 6: [18, 2, 17], 7: [17, 16, 11],
        9: [16, 21, 14], 8: [13, 14, 15], 11: [24, 15, 23],
        10: [10, 24, 25], 13: [28, 25, 27], 12: [3, 7, 28],
        0: [0, 5, 6], 4: [5, 11, 12], 3: [9, 12, 13],
        2: [8, 9, 10], 1: [6, 7, 8]
    }
    indep_set = {15, 5, 7, 17, 3, 11, 13, 1}
    a = np.zeros((m * 2, m * 3 + 1), dtype=np.float64)
    assert len(edge_list) == m * 2
    for i, j in edge_list.items():
        for k in j:
            a[i, k] = 1
    a[:, -1] = 1
    chk(a, m)
    remain_edges = set(range(m * 3))
    for i in indep_set:
        for e in edge_list[i]:
            remain_edges.remove(e)

    assert len(list(iter_choice(6, 3))) == 20

    # check that the remaining edges can not be further partitioned
    remain_edges = sorted(remain_edges)
    assert len(remain_edges) % 3 == 0
    b = np.empty(m*3+1, dtype=a.dtype)
    for chosen in iter_choice(len(remain_edges), 3):
        b[:] = 0
        for i in chosen:
            b[remain_edges[i]] = 1
        b[-1] = 1
        x = lstsq(a.T, b)
        if np.allclose(a.T @ x, b):
            print('!!!', b)
            assert 0


    facu = run(a, m, False) # factorized U
    T = 10000
    xmin = T // 4 + 1
    xmax = T // 2 - 1

    sol = np.zeros(m*3+1, dtype=np.int32)
    sol[-1] = -T
    for i in range(facu.shape[0] - 1, -1, -1):
        ci = [] # (coeff, x idx)
        bias = 0
        for j in range(facu.shape[1]):
            if (f := facu[i, j]) != 0:
                if sol[j]:
                    bias += f * sol[j]
                else:
                    ci.append((f, j))
        for i, _ in ci:
            assert i in [-1, 1, 2]
        while len(ci) > 1:
            c, i = ci.pop()
            sol[i] = np.random.randint(xmin, xmax + 1)
            bias += sol[i] * c

        c, i = ci[0]
        assert bias % c == 0
        sol[i] = -bias // c

    for chosen in iter_choice(len(remain_edges), 3):
        s = sum(sol[remain_edges[i]] for i in chosen)
        assert s != T
    assert np.allclose(a @ sol, 0)
    print(sol)


np.set_printoptions(suppress=True)
run([[1, 1, 1, 0, 0, 0],
     [1, 0, 0, 1, 1, 0],
     [0, 1, 0, 1, 0, 1],
     [0, 0, 1, 0, 1, 1]], 2)
run([[1, 1, 1, 0, 0, 0, 0, 0, 0],
     [1, 0, 0, 1, 0, 0, 0, 0, 1],
     [0, 0, 0, 0, 1, 1, 1, 0, 0],
     [0, 0, 0, 0, 0, 1, 0, 1, 1],
     [0, 1, 0, 1, 0, 0, 1, 0, 0],
     [0, 0, 1, 0, 1, 0, 0, 1, 0]], 3)
run([[1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
     [1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0],
     [0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0],
     [0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0],
     [0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0],
     [0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1],
     [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0],
     [0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1]], 4)
big()

